Coarse-graining amorphous plasticity: impact of rejuvenation and disorder

The coarse-graining of amorphous plasticity from the atomistic to the mesoscopic scale is studied in the framework of a simple scalar elasto-plastic model. Building on recent results obtained on the atomistic scale, we discuss the interest in a disordered landscape-informed threshold disorder to reproduce the physics of amorphous plasticity. We show that accounting for a rejuvenation scenario allows us to reproduce quasi-quantitatively the evolution of the mean local yield stress and the localization behavior. We emphasize the crucial role of two dimensionless parameters: the relative strength of the yield stress disorder with respect to the typical stress drops associated with a plastic rearrangement, and the age parameter characterizing the relative stability of the initial glass with respect to the rejuvenated glass that emerges upon shear deformation.

==> Fig2-Seuils/Fig_LYS.py <==
import numpy as np
import pylab as pl

# paths
dirT6='/home/damien/Patinet/SeuilsMD/T6/'
dirT0='/home/damien/Patinet/SeuilsMD/T0/'
dirT038='/home/damien/Patinet/SeuilsMD/T038/'

# constants and parameters

fig_width_pt = 3.0*246.0  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (np.sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]
#params = {'backend': 'jpg',
params = {'axes.labelsize': 16,
          'text.fontsize': 16,
          'legend.fontsize': 16,
          'xtick.labelsize': 16,
          'ytick.labelsize': 16,
          'text.usetex': True,
          'figure.figsize': fig_size}
pl.rcParams.update(params)


# load and build data
xp0 = np.array([[0.0],[0.0]])

# T6

T6 = np.loadtxt(dirT6+'seuilsT6.dat')

seuilsT6 = T6[:,0]
x0 = np.arange(40)/10. -0.5
histT6 = np.histogram(seuilsT6,bins=x0,density='True')
P_T6 = np.zeros((np.size(x0)-1)*2).reshape(2,np.size(x0)-1)
P_T6[0]=histT6[1][:-1]
P_T6[1]=histT6[0]
moy_seuilsT6 = np.mean(seuilsT6)
std_seuilsT6 = np.std(seuilsT6)

delta_seuilsT6 = T6[:,1]
x0 = np.arange(40)/10. 
histT6e = np.histogram(delta_seuilsT6,bins=x0,density='True')
P_T6ei = np.zeros((np.size(x0)-1)*2).reshape(2,np.size(x0)-1)
P_T6ei[0]=histT6e[1][:-1]
P_T6ei[1]=histT6e[0]
P_T6e = np.concatenate((xp0,P_T6ei),axis=1)
moy_xT6 = np.mean(seuilsT6)
std_xT6 = np.std(seuilsT6)

stressT6 = T6[:,3]
x2 = np.arange(101)/25. -2.0
hist_stressT6 = np.histogram(stressT6,bins=x2,density='True')
P_stressT6 = np.zeros((np.size(x2)-1)*2).reshape(2,np.size(x2)-1)
P_stressT6[0]=hist_stressT6[1][:-1]
P_stressT6[1]=hist_stressT6[0]
moy_stressT6 = np.mean(stressT6)
std_stressT6 = np.std(stressT6)

stress_dropT6 = T6[:,2]
y0 = np.arange(300)/100. 
hist_stress_dropT6 = np.histogram(stress_dropT6,bins=y0,density='True')
P_stress_dropT6 = np.zeros((np.size(y0)-1)*2).reshape(2,np.size(y0)-1)
P_stress_dropT6[0]=hist_stress_dropT6[1][:-1]
P_stress_dropT6[1]=hist_stress_dropT6[0]
moy_stress_dropT6 = np.mean(stress_dropT6)
std_stress_dropT6 = np.std(stress_dropT6)

# T0


T0 = np.loadtxt(dirT0+'seuilsT0.dat')

seuilsT0 = T0[:,0]
x0 = np.arange(40)/10. -0.5
histT0 = np.histogram(seuilsT0,bins=x0,density='True')
P_T0 = np.zeros((np.size(x0)-1)*2).reshape(2,np.size(x0)-1)
P_T0[0]=histT0[1][:-1]
P_T0[1]=histT0[0]
moy_seuilsT0 = np.mean(seuilsT0)
std_seuilsT0 = np.std(seuilsT0)

delta_seuilsT0 = T0[:,1]
x0 = np.arange(40)/10. 
histT0e = np.histogram(delta_seuilsT0,bins=x0,density='True')
P_T0ei = np.zeros((np.size(x0)-1)*2).reshape(2,np.size(x0)-1)
P_T0ei[0]=histT0e[1][:-1]
P_T0ei[1]=histT0e[0]
P_T0e = np.concatenate((xp0,P_T0ei),axis=1)
moy_xT0 = np.mean(seuilsT0)
std_xT0 = np.std(seuilsT0)

stressT0 = T0[:,3]
x2 = np.arange(101)/25. -2.0
hist_stressT0 = np.histogram(stressT0,bins=x2,density='True')
P_stressT0 = np.zeros((np.size(x2)-1)*2).reshape(2,np.size(x2)-1)
P_stressT0[0]=hist_stressT0[1][:-1]
P_stressT0[1]=hist_stressT0[0]
moy_stressT0 = np.mean(stressT0)
std_stressT0 = np.std(stressT0)

stress_dropT0 = T0[:,2]
yd0 = np.arange(300)/100. 
hist_stress_dropT0 = np.histogram(stress_dropT0,bins=yd0,density='True')
P_stress_dropT0 = np.zeros((np.size(yd0)-1)*2).reshape(2,np.size(yd0)-1)
P_stress_dropT0[0]=hist_stress_dropT0[1][:-1]
P_stress_dropT0[1]=hist_stress_dropT0[0]
moy_stress_dropT0 = np.mean(stress_dropT0)
std_stress_dropT0 = np.std(stress_dropT0)
 

# T038


T038 = np.loadtxt(dirT038+'038.dat')

seuilsT038 = T038[:,3]
x0 = np.arange(40)/10. -0.5
histT038 = np.histogram(seuilsT038,bins=x0,density='True')
P_T038 = np.zeros((np.size(x0)-1)*2).reshape(2,np.size(x0)-1)
P_T038[0]=histT038[1][:-1]
P_T038[1]=histT038[0]
moy_seuilsT038 = np.mean(seuilsT038)
std_seuilsT038 = np.std(seuilsT038)

delta_seuilsT038 = T038[:,2]
x038e = np.arange(40)/10. 
histT038e = np.histogram(delta_seuilsT038,bins=x038e,density='True')
P_T038ei = np.zeros((np.size(x038e)-1)*2).reshape(2,np.size(x038e)-1)
P_T038ei[0]=histT038e[1][:-1]
P_T038ei[1]=histT038e[0]
P_T038e = np.concatenate((xp0,P_T038ei),axis=1)
moy_xT038 = np.mean(seuilsT038)
std_xT038 = np.std(seuilsT038)


stressT038 = seuilsT038 - delta_seuilsT038
x2 = np.arange(101)/25. -2.0
hist_stressT038 = np.histogram(stressT038,bins=x2,density='True')
P_stressT038 = np.zeros((np.size(x2)-1)*2).reshape(2,np.size(x2)-1)
P_stressT038[0]=hist_stressT038[1][:-1]
P_stressT038[1]=hist_stressT038[0]
moy_stressT038 = np.mean(stressT038)
std_stressT038 = np.std(stressT038)


stress_dropT038 = T038[:,7]
y0 = np.arange(300)/100. 
hist_stress_dropT038 = np.histogram(stress_dropT038,bins=y0,density='True')
P_stress_dropT038 = np.zeros((np.size(y0)-1)*2).reshape(2,np.size(y0)-1)
P_stress_dropT038[0]=hist_stress_dropT038[1][:-1]
P_stress_dropT038[1]=hist_stress_dropT038[0]



# Figures seuils

pl.figure()
pl.tight_layout(pad=0)
xmin, xmax = -0.5, 3.5
ymin, ymax = 0.0, 1.0
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('$\\sigma_Y$', fontsize=18)
pl.ylabel('P($\\sigma_Y$)', fontsize=18)
pl.plot(histT6[1][:-1],histT6[0],'b-',linewidth=2,label='T6 - $\\sigma_Y$')
pl.plot(histT0[1][:-1],histT0[0],'r-',linewidth=2,label='T0 - $\\sigma_Y$')
pl.plot(histT038[1][:-1],histT038[0],'g-',linewidth=2,label='T038 - $\\sigma_Y$')
#pl.plot(histT6e[1][:-1],histT6e[0],'b-',linewidth=2,label='T6- $x$')
pl.plot(P_T6e[0],P_T6e[1],'b--',linewidth=2,label='T6- $x$')
#pl.plot(histT0e[1][:-1],histT0e[0],'r-',linewidth=2,label='T0- $x$')
pl.plot(P_T0e[0],P_T0e[1],'r--',linewidth=2,label='T0- $x$')
#pl.plot(histT038e[1][:-1],histT038e[0],'g-',linewidth=2,label='T038- $x$')
pl.plot(P_T038e[0],P_T038e[1],'g--',linewidth=2,label='T038- $x$')
pl.legend(fontsize=18, loc='upper right')
pl.show()
pl.savefig('distrib-seuils.png', bbox_inches='tight',pad_inches=0)

# Figures stress

pl.figure()
pl.tight_layout(pad=0)
xmin, xmax = -1.0, 1.0
ymin, ymax = 0.0, 2.5
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('$\\delta \\sigma$', fontsize=18)
pl.ylabel('P($\\delta \\sigma$)', fontsize=18)
pl.plot(hist_stressT6[1][:-1],hist_stressT6[0],'b-',linewidth=2,label='T6 - $\\delta \\sigma$')
pl.plot(hist_stressT0[1][:-1],hist_stressT0[0],'r-',linewidth=2,label='T0 - $\\delta \\sigma$')
pl.plot(hist_stressT038[1][:-1],hist_stressT038[0],'g-',linewidth=2,label='T038 - $\\delta \\sigma$')
#pl.plot(histT6e[1][:-1],histT6e[0],'r-',linewidth=2,label='T6- $x$')
#pl.plot(old_ESL[:,0],old_ESL[:,1],'m--',linewidth=2,label='old ESL')
#pl.plot(old_GQ[:,0],old_GQ[:,1],'b--',linewidth=2,label='old GQ')
pl.legend(fontsize=18, loc='upper right')
pl.show()
pl.savefig('distrib-stress.png', bbox_inches='tight',pad_inches=0)

xs = np.arange(301)/100.0 -1.5
stds = 0.175
ygs = (1.0/(stds*np.sqrt(2*np.pi)))*np.exp(-xs**2/(2*stds**2))

pl.figure()
pl.tight_layout(pad=0)
xmin, xmax = -1., 1.
ymin, ymax = 1e-3, 10.0
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('$\\delta \\sigma$', fontsize=18)
pl.ylabel('P($\\delta \\sigma$)', fontsize=18)
pl.semilogy(hist_stressT6[1][:-1],hist_stressT6[0],'b-',linewidth=2,label='T6 - $\\delta \\sigma$')
pl.semilogy(hist_stressT0[1][:-1],hist_stressT0[0],'r-',linewidth=2,label='T0 - $\\delta \\sigma$')
pl.semilogy(hist_stressT038[1][:-1],hist_stressT038[0],'g-',linewidth=2,label='T038 - $\\delta \\sigma$')
pl.semilogy(xs,ygs,'k--',linewidth=2,label='Gauss distrib. $w_g=0.175$')
#pl.plot(histT6e[1][:-1],histT6e[0],'r-',linewidth=2,label='T6- $x$')
#pl.plot(old_ESL[:,0],old_ESL[:,1],'m--',linewidth=2,label='old ESL')
#pl.plot(old_GQ[:,0],old_GQ[:,1],'b--',linewidth=2,label='old GQ')
pl.legend(fontsize=18, loc='upper right')
pl.show()
pl.savefig('distrib-stress-semilogy.png', bbox_inches='tight',pad_inches=0)


# Figures stress drops

pl.figure()
pl.tight_layout(pad=0)
xmin, xmax = 0.01, 3
ymin, ymax = 1e-3, 10
xh2 = hist_stress_dropT6[1][1:-1]
#yh6 = 6*((0.01/(xh2+0.01))**0.5)*np.exp(-xh2/0.55)
#yh6 = 0.55*((1/(xh2))**0.55)*np.exp(-xh2/0.55)
yh6 = 0.65*((1/(xh2))**0.5)*np.exp(-xh2/0.55)
#yh0 = 6*((0.01/(xh2+0.01))**0.5)*np.exp(-xh2/0.35)
yh0 = 0.75*((1/(xh2))**0.55)*np.exp(-xh2/0.4)
#yh38 = 6*((0.01/(xh2+0.01))**0.5)*np.exp(-xh2/0.25)
yh38 =  0.85*((1/(xh2))**0.55)*np.exp(-xh2/0.3)
#yh6 = yh6/(sum(yh6)*0.01)
#yh0 = yh0/(sum(yh0)*0.01)
#yh38 = yh38/(sum(yh38)*0.01)

           
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('$\\Delta \\sigma$', fontsize=18)
pl.ylabel('P($\\Delta \\sigma)$', fontsize=18)
pl.loglog(hist_stress_dropT6[1][1:-1],hist_stress_dropT6[0][1:],'b-',linewidth=2,label='T6 - stress drops')
pl.loglog(hist_stress_dropT0[1][1:-1],hist_stress_dropT0[0][1:],'r-',linewidth=2,label='T0 - stress drops')
pl.loglog(hist_stress_dropT038[1][1:-1],hist_stress_dropT038[0][1:],'g-',linewidth=2,label='T038 - stress drops')
pl.loglog(xh2,yh6,'b--',linewidth=2,label='$A\\Delta\\sigma^{-0.5}\\exp(-\\Delta\\sigma/0.55)$')
pl.loglog(xh2,yh0,'r--',linewidth=2,label='$A\\Delta\\sigma^{-0.55}\\exp(-\\Delta\\sigma/0.4)$')
pl.loglog(xh2,yh38,'g--',linewidth=2,label='$A\\Delta\\sigma^{-0.55}\\exp(-\\Delta\\sigma/0.3)$')
pl.legend(fontsize=18, loc='lower left')
pl.show()
pl.savefig('distrib-stress_drops-loglog.png', bbox_inches='tight',pad_inches=0)


pl.figure()
pl.tight_layout(pad=0)
xmin, xmax = 0.0, 3
ymin, ymax = 1e-3, 10
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('$\\Delta \\sigma$', fontsize=18)
pl.ylabel('P($\\Delta \\sigma$)', fontsize=18)
pl.semilogy(hist_stress_dropT6[1][1:-1],hist_stress_dropT6[0][1:],'b-',linewidth=2,label='T6 - stress drops')
pl.semilogy(hist_stress_dropT0[1][1:-1],hist_stress_dropT0[0][1:],'r-',linewidth=2,label='T0 - stress drops')
pl.semilogy(hist_stress_dropT038[1][1:-1],hist_stress_dropT038[0][1:],'g-',linewidth=2,label='T038 - stress drops')
pl.semilogy(xh2,yh6,'b--',linewidth=2,label='$A\\Delta\\sigma^{-0.5}\\exp(-\\Delta\\sigma/0.55)$')
pl.semilogy(xh2,yh0,'r--',linewidth=2,label='$A\\Delta\\sigma^{-0.55}\\exp(-\\Delta\\sigma/0.4)$')
pl.semilogy(xh2,yh38,'g--',linewidth=2,label='$A\\Delta\\sigma^{-0.55}\\exp(-\\Delta\\sigma/0.3)$')
pl.legend(fontsize=18, loc='upper right')
pl.show()
pl.savefig('distrib-stress_drops-semilog.png', bbox_inches='tight',pad_inches=0)

pl.figure()
pl.tight_layout(pad=0)
xmin, xmax = 0.0, 3
ymin, ymax = 1e-3, 3.0
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('$\\Delta \\sigma$', fontsize=18)
pl.ylabel('(\\Delta \\sigma)^{0.55} P($\\Delta \\sigma$)', fontsize=18)
#pl.semilogy(hist_stress_dropT6[1][1:-1],hist_stress_dropT6[0][1:]*(xh2**0.55)/0.55,'b-',linewidth=2,label='T6 - stress drops')
pl.semilogy(hist_stress_dropT6[1][1:-1],hist_stress_dropT6[0][1:]*(xh2**0.5)/0.65,'b-',linewidth=2,label='T6 - stress drops')
pl.semilogy(hist_stress_dropT0[1][1:-1],hist_stress_dropT0[0][1:]*(xh2**0.55)/0.75,'r-',linewidth=2,label='T0 - stress drops')
pl.semilogy(hist_stress_dropT038[1][1:-1],hist_stress_dropT038[0][1:]*(xh2**0.55)/0.85,'g-',linewidth=2,label='T038 - stress drops')
#pl.semilogy(xh2,np.exp(-(xh2/0.55)),'b--',linewidth=2,label='$\\exp(-\\Delta\\sigma/0.55)$')
pl.semilogy(xh2,np.exp(-(xh2/0.55)),'b--',linewidth=2,label='$\\exp(-\\Delta\\sigma/0.55)$')
pl.semilogy(xh2,np.exp(-(xh2/0.4)),'r--',linewidth=2,label='$\\exp(-\\Delta\\sigma/0.4)$')
pl.semilogy(xh2,np.exp(-(xh2/0.3)),'g--',linewidth=2,label='$\\exp(-\\Delta\\sigma/0.3)$')
pl.legend(fontsize=18, loc='upper right')
pl.show()
pl.savefig('distrib-stress_drops-rescaled-semilog.png', bbox_inches='tight',pad_inches=0)



s = np.arange(13)*0.25
seuils6 = np.zeros(13)
dropsT6 = np.zeros(13)
seuils6[0] = np.mean(seuilsT6[:][seuilsT6[:]<0])
dropsT6[0] = np.mean(stress_dropT6[:][seuilsT6[:]<0])
for i in np.arange(11):
    seuils6[i+1] = np.mean(seuilsT6[:][(seuilsT6[:]>s[i]) & (seuilsT6[:]<s[i+1])])
    dropsT6[i+1] = np.mean(stress_dropT6[:][(seuilsT6[:]>s[i]) & (seuilsT6[:]<s[i+1])])
seuils6[12] = np.mean(seuilsT6[:][seuilsT6[:]>s[11]])
dropsT6[12] = np.mean(stress_dropT6[:][seuilsT6[:]>s[11]])

s = np.arange(13)*0.25
seuils0 = np.zeros(13)
dropsT0 = np.zeros(13)
seuils0[0] = np.mean(seuilsT0[:][seuilsT0[:]<0])
dropsT0[0] = np.mean(stress_dropT0[:][seuilsT0[:]<0])
for i in np.arange(11):
    seuils0[i+1] = np.mean(seuilsT0[:][(seuilsT0[:]>s[i]) & (seuilsT0[:]<s[i+1])])
    dropsT0[i+1] = np.mean(stress_dropT0[:][(seuilsT0[:]>s[i]) & (seuilsT0[:]<s[i+1])])
seuils0[12] = np.mean(seuilsT0[:][seuilsT0[:]>s[11]])
dropsT0[12] = np.mean(stress_dropT0[:][seuilsT0[:]>s[11]])

s = np.arange(13)*0.25
seuils38 = np.zeros(13)
dropsT038 = np.zeros(13)
seuils38[0] = np.mean(T038[:,3][T038[:,3]<0])
dropsT038[0] = np.mean(T038[:,7][T038[:,3]<0])
for i in np.arange(11):
    seuils38[i+1] = np.mean(T038[:,3][(T038[:,3]>s[i]) & (T038[:,3]<s[i+1])])
    dropsT038[i+1] = np.mean(T038[:,7][(T038[:,3]>s[i]) & (T038[:,3]<s[i+1])])
seuils38[12] = np.mean(T038[:,3][T038[:,3]>s[11]])
dropsT038[12] = np.mean(T038[:,7][T038[:,3]>s[11]])


pl.figure()
pl.tight_layout(pad=0)
xmin, xmax = -0.5,3.0 
ymin, ymax = 0.0, 1.5
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('$\\sigma_Y$', fontsize=18)
pl.ylabel('$\\Delta\\sigma$', fontsize=18)
pl.plot(seuils6,dropsT6,'bo',linewidth=2,label='T6 - stress drops')
pl.plot(seuils0[:-1],dropsT0[:-1],'ro',linewidth=2,label='T0 - stress drops')
pl.plot(seuils38[:-2],dropsT038[:-2],'go',linewidth=2,label='T038 - stress drops')
pl.plot(seuils6,0.05+0.1*seuils6**2,'k--',linewidth=2,label='$y=0.05+0.1x^2$')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('stress_drops-vs-seuils.png', bbox_inches='tight',pad_inches=0)



==> Figures/ESL/fig-ESL-jan21.py <==

import numpy as np
import pylab as pl

# paths
MD = '/home/damien/Mypapers/PMMH/TPV-MicroMeso/Results_Long/'
NewMD = '/home/damien/Mypapers/PMMH/TPV-MicroMeso/Long_Shear/'
Meso = '/home/damien/Botond/data2018/'
MesoBotond = '/home/damien/MesoBotond/data/'
NewSS = '/home/damien/Mypapers/PMMH/TPV-MicroMeso/Figures/NewStressStrainSP19/'
Fall19 = '/home/damien/Mypapers/PMMH/TPV-MicroMeso/Analyse-Fall19/'

# constants and parameters

fig_width_pt = 3.0*246.0  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (np.sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]
#params = {'backend': 'jpg',
params = {'axes.labelsize': 16,
          'text.fontsize': 16,
          'legend.fontsize': 16,
          'xtick.labelsize': 16,
          'ytick.labelsize': 16,
          'text.usetex': True,
          'figure.figsize': fig_size}
pl.rcParams.update(params)


# resultats MD fast quench


esl_ss = np.loadtxt(MD+'ESL/Simple_Shear/Stress_vs_Strain.dat')
strain_esl = esl_ss[:,0]
true_strain_esl = np.log(0.5*strain_esl+1.0)
stress_esl = esl_ss[:,1]
var_esl = np.loadtxt(MD+'ESL/Simple_Shear/Variance_StressAlphaMeso_vs_Strain.dat')
vstrain_esl = var_esl[:,0]
true_vstrain_esl = np.log(0.5*vstrain_esl+1.0)
var_stress_esl = var_esl[:,1]
#var_strain_esl = np.loadtxt(MD+'ESL/Simple_Shear/Variance_StrainAlphaMeso_vs_Strain.dat')
var_strain_esl = np.loadtxt(NewMD+'Variance_Strain_ESL_vs_strain.dat')
wstrain_esl = var_strain_esl[:,0]
true_wstrain_esl = np.log(0.5*wstrain_esl+1.0)
variance_strain_esl = var_strain_esl[:,1]
#pr_esl = np.loadtxt(MD+'ESL/Simple_Shear/PR_StrainAlphaMeso_vs_Strain.dat')
pr_esl = np.loadtxt(NewMD+'Participation_ratio_Strain_ESL_vs_strain.dat')

strain_pr_esl = pr_esl[:,0]
true_prstrain_esl = np.log(strain_pr_esl+1.0)
pr_strain_esl = pr_esl[:,1]


peak_stress_ESL = np.max(esl_ss[:,1])
flow_stress_ESL = np.mean(esl_ss[200:,1])



# resultats MD slow quench - hal vs val

gq_ss_all = np.loadtxt(NewSS+'stress-strain-T6-all.dat')
gq_ss_hal = np.loadtxt(NewSS+'stress-strain-T6-hal.dat')
gq_ss_val = np.loadtxt(NewSS+'stress-strain-T6-val.dat')
true_strain_gq = gq_ss_all[:,0]
#true_strain_gq = np.log(0.5*strain_gq+1.0)
stress_gq_all = gq_ss_all[:,1]
sigmaM_gq_all = np.max(stress_gq_all)
sigmaF_gq_all = np.mean(stress_gq_all[100:])
stress_gq_hal = gq_ss_hal[:,1]
sigmaM_gq_hal = np.max(stress_gq_hal)
sigmaF_gq_hal = np.mean(stress_gq_hal[100:])
stress_gq_val = gq_ss_val[:,1]
sigmaM_gq_val = np.max(stress_gq_val)
sigmaF_gq_val = np.mean(stress_gq_val[100:])

var_strain_gq = np.loadtxt(NewMD+'Variance_Strain_GQ_vs_strain.dat')
wstrain_gq = var_strain_gq[:,0]
true_wstrain_gq = np.log(0.5*wstrain_gq+1.0)
variance_strain_gq = var_strain_gq[:,1]
pr_gq = np.loadtxt(NewMD+'Participation_ratio_Strain_GQ_vs_strain.dat')
strain_pr_gq = pr_gq[:,0]
true_prstrain_gq = np.log(0.5*strain_pr_gq+1.0)
pr_strain_gq = pr_gq[:,1]
var_gq = np.loadtxt(MD+'GQ/Simple_Shear/Variance_StressAlphaMeso_vs_Strain.dat')
vstrain_gq = var_gq[:,0]
true_vstrain_gq = np.log(0.5*vstrain_gq+1.0)
var_stress_gq = var_gq[:,1]

#dir_seuils = TPV+'Figures/Fig-seuils-papierSP/Figure3a/seuils_vs_global_strain/'
#data_seuils_GQ = np.loadtxt(dir_seuils+'mean_vs_global_strain_local_yield_stress_projected_unloaded_T6.dat')
#true_strain_seuils_GQ = data_seuils_GQ[:,0]
#seuils_GQ = data_seuils_GQ[:,1]




# coarse-graing length  
Nc = 100/(5*np.sqrt(np.pi))
N = 16

# resultats Meso-stationnaire slow quench T0T0s


strainT0T0s = np.load(Fall19+'strain_T0T0s.npy')
true_strainT0T0s = np.load(Fall19+'true_strain_T0T0s.npy')
stressT0T0s = np.load(Fall19+'stress_T0T0s.npy')
var_strainT0T0s = np.load(Fall19+'var_strain_T0T0s.npy')
var_stressT0T0s = np.load(Fall19+'var_stress_T0T0s.npy')
pr_strainT0T0s = np.load(Fall19+'pr_strain_T0T0s.npy')
pr_strain_resT0T0s = np.load(Fall19+'pr_strain_res_T0T0s.npy')

eps_moy_T0T0s = np.load(Fall19+'eps_moy_T0_T0s-init16.npy')
true_strain_yield = np.log(1+eps_moy_T0T0s)
yield_moy_T0T0s = np.load(Fall19+'yield_moy_T0_T0s-init16.npy')


# resultats Meso-stationnaire slow quench T0T038s


strainT0T038s = np.load(Fall19+'strain_T0T038s.npy')
true_strainT0T038s = np.load(Fall19+'true_strain_T0T038s.npy')
stressT0T038s = np.load(Fall19+'stress_T0T038s.npy')
var_strainT0T038s = np.load(Fall19+'var_strain_T0T038s.npy')
var_stressT0T038s = np.load(Fall19+'var_stress_T0T038s.npy')
pr_strainT0T038s = np.load(Fall19+'pr_strain_T0T038s.npy')
pr_strain_resT0T038s = np.load(Fall19+'pr_strain_res_T0T038s.npy')

eps_moy_T0T038s = np.load(Fall19+'eps_moy_T0_T038s-init16.npy')
true_strain_yield = np.log(1+eps_moy_T0T038s)
yield_moy_T0T038s = np.load(Fall19+'yield_moy_T0_T038s-init16.npy')




# ------------- comparaison best meso vs MD ----------------


pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 0.0, 0.8
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('stress $\\sigma$ (LJ units)', fontsize=18)
cs1 = pl.plot(true_strain_esl,stress_esl,'k--',linewidth=2,label='Fast Quench ESL')
cs2 = pl.plot(true_strainT0T0s,stressT0T0s,'r-',label='Meso T0T0s, N=16, c0=0.03, c1=0.0225')
cs3 = pl.plot(true_strainT0T0s,stressT0T038s,'m-',label='Meso T0T038s, N=16, c0=0.0255, c1=0.0217')
pl.legend(fontsize=18, loc='lower right')
pl.show()
pl.savefig('fig-stress-vs-strain-ESL-vs-Meso16-jan21.png')

## std deviation strain

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 0.0, 0.8
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('standard deviation  strain $\\delta \\epsilon$', fontsize=18)
cs0b = pl.plot(true_wstrain_esl,np.sqrt(variance_strain_esl),'k--',linewidth=2,label='Fast Quench ESL')
cs2b = pl.plot(true_strainT0T0s,np.sqrt(var_strainT0T0s),'r-',label='Meso T0T0s, N=16')
cs3b = pl.plot(true_strainT0T038s,np.sqrt(var_strainT0T038s),'m-',label='Meso T0T038s, N=16')
cs3c = pl.plot(true_strainT0T038s,np.sqrt(var_strainT0T038s*Nc/N),'b--',label='Meso T0T038s, N=16')
#cs3c = pl.plot(true_strainT6T0s,var_strain_resT6T038s,'m--',label='Meso T6T038s, res.,N=16')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig-standard-deviation-Strain-ESL-vs-Meso16-jan21.png')


## Variance strain

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 0.0, 0.5
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('Variance strain $\\delta \\epsilon^2$', fontsize=18)
cs0b = pl.plot(true_wstrain_esl,variance_strain_esl,'k--',linewidth=2,label='Fast Quench ESL')
cs2b = pl.plot(true_strainT0T0s,var_strainT0T0s,'r-',label='Meso T0T0s, N=16')
cs3b = pl.plot(true_strainT0T038s,var_strainT0T038s,'m-',label='Meso T0T038s, N=16')
cs3c = pl.plot(true_strainT0T038s,var_strainT0T038s*Nc/N,'b--',label='Meso T0T038s, N=16, rescaled')
#cs3c = pl.plot(true_strainT6T0s,var_strain_resT6T038s,'m--',label='Meso T6T038s, res.,N=16')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig-Variance-Strain-ESL-vs-Meso16-jan21.png')

pl.figure()
xmin, xmax = 0.01, 1.0
ymin, ymax = 1e-5, 1.0
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('Variance strain $\\delta \\epsilon^2$', fontsize=18)
cs0b = pl.loglog(true_wstrain_esl,variance_strain_esl,'k--',linewidth=2,label='Fast Quench ESL')
cs2b = pl.loglog(true_strainT0T0s,var_strainT0T0s,'r-',label='Meso T0T0s, N=16')
cs3b = pl.loglog(true_strainT0T038s,var_strainT0T038s,'m-',label='Meso T0T038s, N=16')
cs3c = pl.loglog(true_strainT0T038s,var_strainT0T038s*0.6,'b--',label='Meso T0T038s, N=16, rescaled')
#cs3c = pl.plot(true_strainT6T0s,var_strain_resT6T038s,'m--',label='Meso T6T038s, res.,N=16')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig-Variance-Strain-ESL-vs-Meso16-loglog-jan21.png')


## standard deviation of stress

pl.figure()
xmin, xmax = 0.01, 0.8
ymin, ymax = 0.01, 1.0
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('std dev stress  $\\delta \\sigma$', fontsize=18)
cs3b = pl.plot(true_vstrain_esl,var_stress_esl**0.5,'k--',linewidth=2,label='Fast Quench ESL')
cs2 = pl.plot(true_strainT0T0s, var_stressT0T0s**0.5,'r-',linewidth=2,label='Meso T0T0s , N=16')
cs3 = pl.plot(true_strainT0T0s, var_stressT0T038s**0.5,'m-',linewidth=2,label='Meso T0T038s , N=16')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig3-std_stress-vs-strain-ESL-vs-Meso16-jan21.png')

## variance of stress

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 0.0, 0.8
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('variance stress  $\\delta \\sigma^2$', fontsize=18)
cs3b = pl.plot(true_vstrain_esl,var_stress_esl,'k--',linewidth=2,label='Fast Quench ESL')
cs2 = pl.plot(true_strainT0T0s, var_stressT0T0s,'r-',linewidth=2,label='Meso T0T0s , N=16')
cs3 = pl.plot(true_strainT0T0s, var_stressT0T038s,'m-',linewidth=2,label='Meso T0T038s , N=16')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig3-var_stress-vs-strain-ESL-vs-Meso16-jan21.png')

# --------------
# seuils GQ vs meso
#

#pl.figure()
#xmin, xmax = 0.0, 1.0
#ymin, ymax = 1.0, 2.0
#pl.xlim(xmin,xmax)
#pl.ylim(ymin,ymax)
#pl.xlabel('true strain $\\epsilon$', fontsize=18)
#pl.ylabel('mean threshold $\\overline{\\sigma_Y}$ (LJ units)', fontsize=18)
#cs4 = pl.plot(true_strain_seuils_GQ,seuils_GQ,'k--',linewidth=2,label='Slow Quench AQS')
#cs5 = pl.plot(eps_moy_slow_slow,yield_moy_slow_slow,'b-',linewidth=2,label='Meso slow slow, N=16')
#cs6 = pl.plot(eps_moy_slow_fast,yield_moy_slow_fast,'r-',linewidth=2,label='Meso slow fast, N=16')
#pl.legend(fontsize=18, loc='lower left')
#pl.show()
#pl.savefig('fig3-seuils-vs-strain-GQ-vs-Meso16.png')


# resultats MD slow quench GQ
dir_Fig_paper = '/home/damien/Mypapers/PMMH/TPV-MicroMeso/Figures/Fig-seuils-papierSP/'
dir_seuils = 'Figure3a/seuils_vs_global_strain/'
data_seuils_ESL = np.loadtxt(dir_Fig_paper+dir_seuils+'mean_vs_global_strain_local_yield_stress_projected_unloaded_T0.dat')
true_strain_yield_ESL = data_seuils_ESL[:,0]
seuils_ESL = data_seuils_ESL[:,1]

eps_moy_T0T0s = np.load(Fall19+'eps_moy_T0_T0s-init16.npy')
yield_moy_T0T0s = np.load(Fall19+'yield_moy_T0_T0s-init16.npy')
eps_moy_T0T038s = np.load(Fall19+'eps_moy_T0_T038s-init16.npy')
yield_moy_T0T038s = np.load(Fall19+'yield_moy_T0_T038s-init16.npy')

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 1.0, 2.0
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('mean threshold $\\overline{\\sigma_Y}$ (LJ units)', fontsize=18)
cs4 = pl.plot(true_strain_yield_ESL,seuils_ESL,'k--',linewidth=2,label='Fast Quench ESL')
cs5 = pl.plot(eps_moy_T0T0s,yield_moy_T0T0s,'b-',linewidth=2,label='Meso T0T0s, N=16')
cs7 = pl.plot(eps_moy_T0T038s,yield_moy_T0T038s,'m-',linewidth=2,label='Meso T0T038s, N=16')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig3-seuils-vs-strain-ESL-vs-Meso16-jan21.png')

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 1.0, 2.0
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('mean threshold $\\overline{\\sigma_Y}$ (LJ units)', fontsize=18)
cs4 = pl.plot(np.log(1.0+0.5*true_strain_yield_ESL),seuils_ESL,'k--',linewidth=2,label='Fast Quench ESL')
cs5 = pl.plot(true_strainT0T0s[1:201],yield_moy_T0T0s,'b-',linewidth=2,label='Meso T0T0s, N=16')
cs7 = pl.plot(true_strainT0T038s[1:201],yield_moy_T0T038s,'m-',linewidth=2,label='Meso T0T038s, N=16')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig3-seuils-vs-true-strain-ESL-vs-Meso16-jan21.png')




==> Figures/ESL/fig-ESL-no-correlation-fev21.py <==

import numpy as np
import pylab as pl

# paths
MD = '/home/damien/Mypapers/PMMH/TPV-MicroMeso/Results_Long/'
NewMD = '/home/damien/Mypapers/PMMH/TPV-MicroMeso/Long_Shear/'
Meso = '/home/damien/Botond/data2018/'
MesoBotond = '/home/damien/MesoBotond/data/'
NewSS = '/home/damien/Mypapers/PMMH/TPV-MicroMeso/Figures/NewStressStrainSP19/'
Fall19 = '/home/damien/Mypapers/PMMH/TPV-MicroMeso/Analyse-Fall19/'

# constants and parameters

fig_width_pt = 3.0*246.0  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (np.sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]
#params = {'backend': 'jpg',
params = {'axes.labelsize': 16,
          'text.fontsize': 16,
          'legend.fontsize': 16,
          'xtick.labelsize': 16,
          'ytick.labelsize': 16,
          'text.usetex': True,
          'figure.figsize': fig_size}
pl.rcParams.update(params)


# resultats MD fast quench


esl_ss = np.loadtxt(MD+'ESL/Simple_Shear/Stress_vs_Strain.dat')
strain_esl = esl_ss[:,0]
true_strain_esl = np.log(0.5*strain_esl+1.0)
stress_esl = esl_ss[:,1]
var_esl = np.loadtxt(MD+'ESL/Simple_Shear/Variance_StressAlphaMeso_vs_Strain.dat')
vstrain_esl = var_esl[:,0]
true_vstrain_esl = np.log(0.5*vstrain_esl+1.0)
var_stress_esl = var_esl[:,1]
#var_strain_esl = np.loadtxt(MD+'ESL/Simple_Shear/Variance_StrainAlphaMeso_vs_Strain.dat')
var_strain_esl = np.loadtxt(NewMD+'Variance_Strain_ESL_vs_strain.dat')
wstrain_esl = var_strain_esl[:,0]
true_wstrain_esl = np.log(0.5*wstrain_esl+1.0)
variance_strain_esl = var_strain_esl[:,1]
#pr_esl = np.loadtxt(MD+'ESL/Simple_Shear/PR_StrainAlphaMeso_vs_Strain.dat')
pr_esl = np.loadtxt(NewMD+'Participation_ratio_Strain_ESL_vs_strain.dat')

strain_pr_esl = pr_esl[:,0]
true_prstrain_esl = np.log(strain_pr_esl+1.0)
pr_strain_esl = pr_esl[:,1]


peak_stress_ESL = np.max(esl_ss[:,1])
flow_stress_ESL = np.mean(esl_ss[200:,1])



# resultats MD slow quench - hal vs val

gq_ss_all = np.loadtxt(NewSS+'stress-strain-T6-all.dat')
gq_ss_hal = np.loadtxt(NewSS+'stress-strain-T6-hal.dat')
gq_ss_val = np.loadtxt(NewSS+'stress-strain-T6-val.dat')
true_strain_gq = gq_ss_all[:,0]
#true_strain_gq = np.log(0.5*strain_gq+1.0)
stress_gq_all = gq_ss_all[:,1]
sigmaM_gq_all = np.max(stress_gq_all)
sigmaF_gq_all = np.mean(stress_gq_all[100:])
stress_gq_hal = gq_ss_hal[:,1]
sigmaM_gq_hal = np.max(stress_gq_hal)
sigmaF_gq_hal = np.mean(stress_gq_hal[100:])
stress_gq_val = gq_ss_val[:,1]
sigmaM_gq_val = np.max(stress_gq_val)
sigmaF_gq_val = np.mean(stress_gq_val[100:])

var_strain_gq = np.loadtxt(NewMD+'Variance_Strain_GQ_vs_strain.dat')
wstrain_gq = var_strain_gq[:,0]
true_wstrain_gq = np.log(0.5*wstrain_gq+1.0)
variance_strain_gq = var_strain_gq[:,1]
pr_gq = np.loadtxt(NewMD+'Participation_ratio_Strain_GQ_vs_strain.dat')
strain_pr_gq = pr_gq[:,0]
true_prstrain_gq = np.log(0.5*strain_pr_gq+1.0)
pr_strain_gq = pr_gq[:,1]
var_gq = np.loadtxt(MD+'GQ/Simple_Shear/Variance_StressAlphaMeso_vs_Strain.dat')
vstrain_gq = var_gq[:,0]
true_vstrain_gq = np.log(0.5*vstrain_gq+1.0)
var_stress_gq = var_gq[:,1]

#dir_seuils = TPV+'Figures/Fig-seuils-papierSP/Figure3a/seuils_vs_global_strain/'
#data_seuils_GQ = np.loadtxt(dir_seuils+'mean_vs_global_strain_local_yield_stress_projected_unloaded_T6.dat')
#true_strain_seuils_GQ = data_seuils_GQ[:,0]
#seuils_GQ = data_seuils_GQ[:,1]




# coarse-graing length  
Nc = 100/(5*np.sqrt(np.pi))
N = 16

# resultats Meso-stationnaire slow quench T0T0s


strainT0T0s = np.load(Fall19+'strain_T0T0s-no-correlation.npy')
true_strainT0T0s = np.load(Fall19+'true_strain_T0T0s-no-correlation.npy')
stressT0T0s = np.load(Fall19+'stress_T0T0s-no-correlation.npy')
var_strainT0T0s = np.load(Fall19+'var_strain_T0T0s-no-correlation.npy')
var_stressT0T0s = np.load(Fall19+'var_stress_T0T0s-no-correlation.npy')
pr_strainT0T0s = np.load(Fall19+'pr_strain_T0T0s-no-correlation.npy')
pr_strain_resT0T0s = np.load(Fall19+'pr_strain_res_T0T0s-no-correlation.npy')

eps_moy_T0T0s = np.load(Fall19+'eps_moy_T0_T0s-init16-no-correlation.npy')
true_strain_yield = np.log(1+eps_moy_T0T0s)
yield_moy_T0T0s = np.load(Fall19+'yield_moy_T0_T0s-init16-no-correlation.npy')


# resultats Meso-stationnaire slow quench T0T038s


strainT0T038s = np.load(Fall19+'strain_T0T038s-no-correlation.npy')
true_strainT0T038s = np.load(Fall19+'true_strain_T0T038s-no-correlation.npy')
stressT0T038s = np.load(Fall19+'stress_T0T038s-no-correlation.npy')
var_strainT0T038s = np.load(Fall19+'var_strain_T0T038s-no-correlation.npy')
var_stressT0T038s = np.load(Fall19+'var_stress_T0T038s-no-correlation.npy')
pr_strainT0T038s = np.load(Fall19+'pr_strain_T0T038s-no-correlation.npy')
pr_strain_resT0T038s = np.load(Fall19+'pr_strain_res_T0T038s-no-correlation.npy')

eps_moy_T0T038s = np.load(Fall19+'eps_moy_T0_T038s-init16-no-correlation.npy')
true_strain_yield = np.log(1+eps_moy_T0T038s)
yield_moy_T0T038s = np.load(Fall19+'yield_moy_T0_T038s-init16-no-correlation.npy')




# ------------- comparaison best meso vs MD ----------------


pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 0.0, 0.8
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('stress $\\sigma$ (LJ units)', fontsize=18)
cs1 = pl.plot(true_strain_esl,stress_esl,'k--',linewidth=2,label='Fast Quench ESL')
cs2 = pl.plot(true_strainT0T0s,stressT0T0s,'r-',label='Meso T0T0s, N=16, c0=0.0676, c1=0.0')
cs3 = pl.plot(true_strainT0T0s,stressT0T038s,'m-',label='Meso T0T038s, N=16, c0=0.0493, c1=0.0')
pl.legend(fontsize=18, loc='lower right')
pl.show()
pl.savefig('fig-stress-vs-strain-ESL-vs-Meso16-no-correlation-fev21.png')

## std deviation strain

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 0.0, 0.8
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('standard deviation  strain $\\delta \\epsilon$', fontsize=18)
cs0b = pl.plot(true_wstrain_esl,np.sqrt(variance_strain_esl),'k--',linewidth=2,label='Fast Quench ESL')
cs2b = pl.plot(true_strainT0T0s,np.sqrt(var_strainT0T0s),'r-',label='Meso T0T0s, N=16, c0=0.0676, c1=0.0')
cs3b = pl.plot(true_strainT0T038s,np.sqrt(var_strainT0T038s),'m-',label='Meso T0T038s, N=16, c0=0.0493, c1=0.0')
#cs3c = pl.plot(true_strainT0T038s,np.sqrt(var_strainT0T038s*Nc/N),'b--',label='Meso T0T038s, N=16')
#cs3c = pl.plot(true_strainT6T0s,var_strain_resT6T038s,'m--',label='Meso T6T038s, res.,N=16')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig-standard-deviation-Strain-ESL-vs-Meso16-no-correlation-fev21.png')


## Variance strain

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 0.0, 0.5
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('Variance strain $\\delta \\epsilon^2$', fontsize=18)
cs0b = pl.plot(true_wstrain_esl,variance_strain_esl,'k--',linewidth=2,label='Fast Quench ESL')
cs2b = pl.plot(true_strainT0T0s,var_strainT0T0s,'r-',label='Meso T0T0s, N=16, c0=0.0676, c1=0.0')
cs3b = pl.plot(true_strainT0T038s,var_strainT0T038s,'m-',label='Meso T0T038s, N=16, c0=0.0493, c1=0.0')
#cs3c = pl.plot(true_strainT0T038s,var_strainT0T038s*Nc/N,'b--',label='Meso T0T038s, N=16, rescaled')
#cs3c = pl.plot(true_strainT6T0s,var_strain_resT6T038s,'m--',label='Meso T6T038s, res.,N=16')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig-Variance-Strain-ESL-vs-Meso16-no-correlation-fev21.png')

pl.figure()
xmin, xmax = 0.01, 1.0
ymin, ymax = 1e-5, 1.0
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('Variance strain $\\delta \\epsilon^2$', fontsize=18)
cs0b = pl.loglog(true_wstrain_esl,variance_strain_esl,'k--',linewidth=2,label='Fast Quench ESL')
cs2b = pl.loglog(true_strainT0T0s,var_strainT0T0s,'r-',label='Meso T0T0s, N=16, c0=0.0676, c1=0.0')
cs3b = pl.loglog(true_strainT0T038s,var_strainT0T038s,'m-',label='Meso T0T038s, N=16, c0=0.0493, c1=0.0')
#cs3c = pl.loglog(true_strainT0T038s,var_strainT0T038s*0.6,'b--',label='Meso T0T038s, N=16, rescaled')
#cs3c = pl.plot(true_strainT6T0s,var_strain_resT6T038s,'m--',label='Meso T6T038s, res.,N=16')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig-Variance-Strain-ESL-vs-Meso16-loglog-no-correlation-fev21.png')


## standard deviation of stress

pl.figure()
xmin, xmax = 0.01, 0.8
ymin, ymax = 0.01, 1.0
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('std dev stress  $\\delta \\sigma$', fontsize=18)
cs3b = pl.plot(true_vstrain_esl,var_stress_esl**0.5,'k--',linewidth=2,label='Fast Quench ESL')
cs2 = pl.plot(true_strainT0T0s, var_stressT0T0s**0.5,'r-',linewidth=2,label='Meso T0T0s , N=16, c0=0.0676, c1=0.0')
cs3 = pl.plot(true_strainT0T0s, var_stressT0T038s**0.5,'m-',linewidth=2,label='Meso T0T038s , N=16, c0=0.0493, c1=0.0')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig3-std_stress-vs-strain-ESL-vs-Meso16-no-correlation-fev21.png')

## variance of stress

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 0.0, 0.8
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('variance stress  $\\delta \\sigma^2$', fontsize=18)
cs3b = pl.plot(true_vstrain_esl,var_stress_esl,'k--',linewidth=2,label='Fast Quench ESL')
cs2 = pl.plot(true_strainT0T0s, var_stressT0T0s,'r-',linewidth=2,label='Meso T0T0s, N=16, c0=0.0676, c1=0.0')
cs3 = pl.plot(true_strainT0T0s, var_stressT0T038s,'m-',linewidth=2,label='Meso T0T038s, N=16, c0=0.0493, c1=0.0')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig3-var_stress-vs-strain-ESL-vs-Meso16-no-correlation-fev21.png')

# --------------
# seuils GQ vs meso
#

#pl.figure()
#xmin, xmax = 0.0, 1.0
#ymin, ymax = 1.0, 2.0
#pl.xlim(xmin,xmax)
#pl.ylim(ymin,ymax)
#pl.xlabel('true strain $\\epsilon$', fontsize=18)
#pl.ylabel('mean threshold $\\overline{\\sigma_Y}$ (LJ units)', fontsize=18)
#cs4 = pl.plot(true_strain_seuils_GQ,seuils_GQ,'k--',linewidth=2,label='Slow Quench AQS')
#cs5 = pl.plot(eps_moy_slow_slow,yield_moy_slow_slow,'b-',linewidth=2,label='Meso slow slow, N=16')
#cs6 = pl.plot(eps_moy_slow_fast,yield_moy_slow_fast,'r-',linewidth=2,label='Meso slow fast, N=16')
#pl.legend(fontsize=18, loc='lower left')
#pl.show()
#pl.savefig('fig3-seuils-vs-strain-GQ-vs-Meso16.png')


# resultats MD slow quench GQ
dir_Fig_paper = '/home/damien/Mypapers/PMMH/TPV-MicroMeso/Figures/Fig-seuils-papierSP/'
dir_seuils = 'Figure3a/seuils_vs_global_strain/'
data_seuils_ESL = np.loadtxt(dir_Fig_paper+dir_seuils+'mean_vs_global_strain_local_yield_stress_projected_unloaded_T0.dat')
true_strain_yield_ESL = data_seuils_ESL[:,0]
seuils_ESL = data_seuils_ESL[:,1]

eps_moy_T0T0s = np.load(Fall19+'eps_moy_T0_T0s-init16-no-correlation.npy')
yield_moy_T0T0s = np.load(Fall19+'yield_moy_T0_T0s-init16-no-correlation.npy')
eps_moy_T0T038s = np.load(Fall19+'eps_moy_T0_T038s-init16-no-correlation.npy')
yield_moy_T0T038s = np.load(Fall19+'yield_moy_T0_T038s-init16-no-correlation.npy')

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 1.0, 2.0
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('mean threshold $\\overline{\\sigma_Y}$ (LJ units)', fontsize=18)
cs4 = pl.plot(true_strain_yield_ESL,seuils_ESL,'k--',linewidth=2,label='Fast Quench ESL')
cs5 = pl.plot(eps_moy_T0T0s,yield_moy_T0T0s,'b-',linewidth=2,label='Meso T0T0s, N=16, c0=0.0676, c1=0.0')
cs7 = pl.plot(eps_moy_T0T038s,yield_moy_T0T038s,'m-',linewidth=2,label='Meso T0T038s, N=16, c0=0.0493, c1=0.0')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig3-seuils-vs-strain-ESL-vs-Meso16-no-correlation-fev21.png')

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 1.0, 2.0
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('mean threshold $\\overline{\\sigma_Y}$ (LJ units)', fontsize=18)
cs4 = pl.plot(np.log(1.0+0.5*true_strain_yield_ESL),seuils_ESL,'k--',linewidth=2,label='Fast Quench ESL')
cs5 = pl.plot(true_strainT0T0s[1:201],yield_moy_T0T0s,'b-',linewidth=2,label='Meso T0T0s, N=16, c0=0.0676, c1=0.0')
cs7 = pl.plot(true_strainT0T038s[1:201],yield_moy_T0T038s,'m-',linewidth=2,label='Meso T0T038s, N=16, c0=0.0493, c1=0.0')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig3-seuils-vs-true-strain-ESL-vs-Meso16-no-correlation-fev21.png')




==> Figures/ESL/fig-ESL-strain-variance-vs-size.py <==

import numpy as np
import pylab as pl

# paths
MD = '/home/damien/Mypapers/PMMH/TPV-MicroMeso/Results_Long/'
NewMD = '/home/damien/Mypapers/PMMH/TPV-MicroMeso/Long_Shear/'
Meso = '/home/damien/Botond/data2018/'
MesoBotond = '/home/damien/MesoBotond/data/'
NewSS = '/home/damien/Mypapers/PMMH/TPV-MicroMeso/Figures/NewStressStrainSP19/'
Fall19 = '/home/damien/Mypapers/PMMH/TPV-MicroMeso/Analyse-Fall19/'

# constants and parameters

fig_width_pt = 3.0*246.0  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (np.sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]
#params = {'backend': 'jpg',
params = {'axes.labelsize': 16,
          'text.fontsize': 16,
          'legend.fontsize': 16,
          'xtick.labelsize': 16,
          'ytick.labelsize': 16,
          'text.usetex': True,
          'figure.figsize': fig_size}
pl.rcParams.update(params)


# resultats MD fast quench


esl_ss = np.loadtxt(MD+'ESL/Simple_Shear/Stress_vs_Strain.dat')
strain_esl = esl_ss[:,0]
true_strain_esl = np.log(0.5*strain_esl+1.0)
stress_esl = esl_ss[:,1]
var_esl = np.loadtxt(MD+'ESL/Simple_Shear/Variance_StressAlphaMeso_vs_Strain.dat')
vstrain_esl = var_esl[:,0]
true_vstrain_esl = np.log(0.5*vstrain_esl+1.0)
var_stress_esl = var_esl[:,1]
#var_strain_esl = np.loadtxt(MD+'ESL/Simple_Shear/Variance_StrainAlphaMeso_vs_Strain.dat')
var_strain_esl = np.loadtxt(NewMD+'Variance_Strain_ESL_vs_strain.dat')
wstrain_esl = var_strain_esl[:,0]
true_wstrain_esl = np.log(0.5*wstrain_esl+1.0)
variance_strain_esl = var_strain_esl[:,1]
#pr_esl = np.loadtxt(MD+'ESL/Simple_Shear/PR_StrainAlphaMeso_vs_Strain.dat')
pr_esl = np.loadtxt(NewMD+'Participation_ratio_Strain_ESL_vs_strain.dat')

strain_pr_esl = pr_esl[:,0]
true_prstrain_esl = np.log(strain_pr_esl+1.0)
pr_strain_esl = pr_esl[:,1]


peak_stress_ESL = np.max(esl_ss[:,1])
flow_stress_ESL = np.mean(esl_ss[200:,1])



# resultats MD slow quench - hal vs val

gq_ss_all = np.loadtxt(NewSS+'stress-strain-T6-all.dat')
gq_ss_hal = np.loadtxt(NewSS+'stress-strain-T6-hal.dat')
gq_ss_val = np.loadtxt(NewSS+'stress-strain-T6-val.dat')
true_strain_gq = gq_ss_all[:,0]
#true_strain_gq = np.log(0.5*strain_gq+1.0)
stress_gq_all = gq_ss_all[:,1]
sigmaM_gq_all = np.max(stress_gq_all)
sigmaF_gq_all = np.mean(stress_gq_all[100:])
stress_gq_hal = gq_ss_hal[:,1]
sigmaM_gq_hal = np.max(stress_gq_hal)
sigmaF_gq_hal = np.mean(stress_gq_hal[100:])
stress_gq_val = gq_ss_val[:,1]
sigmaM_gq_val = np.max(stress_gq_val)
sigmaF_gq_val = np.mean(stress_gq_val[100:])

var_strain_gq = np.loadtxt(NewMD+'Variance_Strain_GQ_vs_strain.dat')
wstrain_gq = var_strain_gq[:,0]
true_wstrain_gq = np.log(0.5*wstrain_gq+1.0)
variance_strain_gq = var_strain_gq[:,1]
pr_gq = np.loadtxt(NewMD+'Participation_ratio_Strain_GQ_vs_strain.dat')
strain_pr_gq = pr_gq[:,0]
true_prstrain_gq = np.log(0.5*strain_pr_gq+1.0)
pr_strain_gq = pr_gq[:,1]
var_gq = np.loadtxt(MD+'GQ/Simple_Shear/Variance_StressAlphaMeso_vs_Strain.dat')
vstrain_gq = var_gq[:,0]
true_vstrain_gq = np.log(0.5*vstrain_gq+1.0)
var_stress_gq = var_gq[:,1]

#dir_seuils = TPV+'Figures/Fig-seuils-papierSP/Figure3a/seuils_vs_global_strain/'
#data_seuils_GQ = np.loadtxt(dir_seuils+'mean_vs_global_strain_local_yield_stress_projected_unloaded_T6.dat')
#true_strain_seuils_GQ = data_seuils_GQ[:,0]
#seuils_GQ = data_seuils_GQ[:,1]




# coarse-graing length  
Nc = 100/(5*np.sqrt(np.pi))
N = 16

# resultats Meso-stationnaire slow quench T0T0s


strainT0T0s = np.load(Fall19+'strain_T0T0s.npy')
true_strainT0T0s = np.load(Fall19+'true_strain_T0T0s.npy')
stressT0T0s = np.load(Fall19+'stress_T0T0s.npy')
var_strainT0T0s = np.load(Fall19+'var_strain_T0T0s.npy')
var_strainT0T0s_N32 = np.load(Fall19+'var_strain_T0T0s-32.npy')
var_strainT0T0s_N64 = np.load(Fall19+'var_strain_T0T0s-64.npy')
var_strainT0T0s_N128 = np.load(Fall19+'var_strain_T0T0s-128.npy')


# resultats Meso-stationnaire slow quench T0T038s


strainT0T038s = np.load(Fall19+'strain_T0T038s.npy')
true_strainT0T038s = np.load(Fall19+'true_strain_T0T038s.npy')
stressT0T038s = np.load(Fall19+'stress_T0T038s.npy')
var_strainT0T038s = np.load(Fall19+'var_strain_T0T038s.npy')
var_strainT0T038s_N32 = np.load(Fall19+'var_strain_T0T038s-32.npy')
var_strainT0T038s_N64 = np.load(Fall19+'var_strain_T0T038s-64.npy')
var_strainT0T038s_N128 = np.load(Fall19+'var_strain_T0T038s-128.npy')
var_stressT0T038s = np.load(Fall19+'var_stress_T0T038s.npy')
var_stressT0T038s_N32 = np.load(Fall19+'var_stress_T0T038s-32.npy')
var_stressT0T038s_N64 = np.load(Fall19+'var_stress_T0T038s-64.npy')
var_stressT0T038s_N128 = np.load(Fall19+'var_stress_T0T038s-128.npy')




# ------------- comparaison best meso vs MD ----------------

## std deviation strain

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 0.0, 0.8
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('standard deviation  strain $\\delta \\epsilon$', fontsize=18)
cs0b = pl.plot(true_wstrain_esl,np.sqrt(variance_strain_esl),'k--',linewidth=2,label='Fast Quench ESL')
cs2b = pl.plot(true_strainT0T0s,np.sqrt(var_strainT0T0s),'r-',label='Meso T0T0s, N=16')
cs3b = pl.plot(true_strainT0T0s,np.sqrt(var_strainT0T0s_N32),'b-',label='Meso T0T0s, N=32')
cs3c = pl.plot(true_strainT0T0s,np.sqrt(var_strainT0T0s_N64),'g-',label='Meso T0T0s, N=64')
cs3d = pl.plot(true_strainT0T0s,np.sqrt(var_strainT0T0s_N128),'m-',label='Meso T0T0s, N=128')
#cs3c = pl.plot(true_strainT0T038s,np.sqrt(var_strainT0T038s*Nc/N),'b--',label='Meso T0T038s, N=16')
#cs3c = pl.plot(true_strainT6T0s,var_strain_resT6T038s,'m--',label='Meso T6T038s, res.,N=16')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig-standard-deviation-Strain-ESL-T0T0s-vs-size-jan21.png')

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 0.0, 0.8
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('standard deviation  strain $\\delta \\epsilon$', fontsize=18)
cs0b = pl.plot(true_wstrain_esl,np.sqrt(variance_strain_esl),'k--',linewidth=2,label='Fast Quench ESL')
cs2b = pl.plot(true_strainT0T038s,np.sqrt(var_strainT0T038s),'r-',label='Meso T0T0s, N=16')
cs3b = pl.plot(true_strainT0T038s,np.sqrt(var_strainT0T038s_N32),'b-',label='Meso T0T038s, N=32')
cs3c = pl.plot(true_strainT0T038s,np.sqrt(var_strainT0T038s_N64),'g-',label='Meso T0T038s, N=64')
cs3d = pl.plot(true_strainT0T038s,np.sqrt(var_strainT0T038s_N128),'m-',label='Meso T0T038s, N=128')
#cs3c = pl.plot(true_strainT0T038s,np.sqrt(var_strainT0T038s*Nc/N),'b--',label='Meso T0T038s, N=16')
#cs3c = pl.plot(true_strainT6T0s,var_strain_resT6T038s,'m--',label='Meso T6T038s, res.,N=16')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig-standard-deviation-Strain-ESL-T0T038s-vs-size-jan21.png')


## Variance strain

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 0.0, 0.8
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('variance  strain $\\delta \\epsilon^2$', fontsize=18)
cs0b = pl.plot(true_wstrain_esl,(variance_strain_esl),'k--',linewidth=2,label='Fast Quench ESL')
cs2b = pl.plot(true_strainT0T0s,(var_strainT0T0s),'r-',label='Meso T0T0s, N=16')
cs3b = pl.plot(true_strainT0T0s,(var_strainT0T0s_N32),'b-',label='Meso T0T0s, N=32')
cs3c = pl.plot(true_strainT0T0s,(var_strainT0T0s_N64),'g-',label='Meso T0T0s, N=64')
cs3d = pl.plot(true_strainT0T0s,(var_strainT0T0s_N128),'m-',label='Meso T0T0s, N=128')
#cs3c = pl.plot(true_strainT0T038s,np.sqrt(var_strainT0T038s*Nc/N),'b--',label='Meso T0T038s, N=16')
#cs3c = pl.plot(true_strainT6T0s,var_strain_resT6T038s,'m--',label='Meso T6T038s, res.,N=16')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig-variance-Strain-ESL-T0T0s-vs-size-jan21.png')

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 0.0, 0.8
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('variance  strain $\\delta \\epsilon^2$', fontsize=18)
cs0b = pl.plot(true_wstrain_esl,(variance_strain_esl),'k--',linewidth=2,label='Fast Quench ESL')
cs2b = pl.plot(true_strainT0T038s,(var_strainT0T038s),'r-',label='Meso T0T038s, N=16')
cs3b = pl.plot(true_strainT0T038s,(var_strainT0T038s_N32),'b-',label='Meso T0T038s, N=32')
cs3c = pl.plot(true_strainT0T038s,(var_strainT0T038s_N64),'g-',label='Meso T0T038s, N=64')
cs3d = pl.plot(true_strainT0T038s,(var_strainT0T038s_N128),'m-',label='Meso T0T038s, N=128')
#cs3c = pl.plot(true_strainT0T038s,np.sqrt(var_strainT0T038s*Nc/N),'b--',label='Meso T0T038s, N=16')
#cs3c = pl.plot(true_strainT6T0s,var_strain_resT6T038s,'m--',label='Meso T6T038s, res.,N=16')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig-variance-Strain-ESL-T0T038s-vs-size-jan21.png')

## Variance strain rescaled

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 0.0, 0.05
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('variance  strain $\\delta \\epsilon^2$/N', fontsize=18)
cs0b = pl.plot(true_wstrain_esl,(variance_strain_esl)/Nc,'k--',linewidth=2,label='Fast Quench ESL')
cs2b = pl.plot(true_strainT0T0s,(var_strainT0T0s)/N,'r-',label='Meso T0T0s, N=16')
cs3b = pl.plot(true_strainT0T0s,(var_strainT0T0s_N32)/32,'b-',label='Meso T0T0s, N=32')
cs3c = pl.plot(true_strainT0T0s,(var_strainT0T0s_N64)/64,'g-',label='Meso T0T0s, N=64')
cs3d = pl.plot(true_strainT0T0s,(var_strainT0T0s_N128)/128,'m-',label='Meso T0T0s, N=128')
#cs3c = pl.plot(true_strainT0T038s,np.sqrt(var_strainT0T038s*Nc/N),'b--',label='Meso T0T038s, N=16')
#cs3c = pl.plot(true_strainT6T0s,var_strain_resT6T038s,'m--',label='Meso T6T038s, res.,N=16')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig-variance-Strain-ESL-T0T0s-vs-size-rescaled-jan21.png')


pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 0.0, 0.05
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('variance  strain $\\delta \\epsilon^2/N$', fontsize=18)
cs0b = pl.plot(true_wstrain_esl,(variance_strain_esl)/Nc,'k--',linewidth=2,label='Fast Quench ESL')
cs2b = pl.plot(true_strainT0T038s,(var_strainT0T038s)/N,'r-',label='Meso T0T038s, N=16')
cs3b = pl.plot(true_strainT0T038s,(var_strainT0T038s_N32)/32,'b-',label='Meso T0T038s, N=32')
cs3c = pl.plot(true_strainT0T038s,(var_strainT0T038s_N64)/64,'g-',label='Meso T0T038s, N=64')
cs3d = pl.plot(true_strainT0T038s,(var_strainT0T038s_N128)/128,'m-',label='Meso T0T038s, N=128')
#cs3c = pl.plot(true_strainT0T038s,np.sqrt(var_strainT0T038s*Nc/N),'b--',label='Meso T0T038s, N=16')
#cs3c = pl.plot(true_strainT6T0s,var_strain_resT6T038s,'m--',label='Meso T6T038s, res.,N=16')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig-variance-Strain-ESL-T0T038s-vs-size-rescaled-jan21.png')


pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 0.0, 0.8
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('variance  stress $\\delta \\sigma^2$', fontsize=18)
cs0b = pl.plot(true_vstrain_esl,(var_stress_esl),'k--',linewidth=2,label='Fast Quench ESL')
cs2b = pl.plot(true_strainT0T038s,(var_stressT0T038s),'r-',label='Meso T0T038s, N=16')
cs3b = pl.plot(true_strainT0T038s,(var_stressT0T038s_N32),'b-',label='Meso T0T038s, N=32')
cs3c = pl.plot(true_strainT0T038s,(var_stressT0T038s_N64),'g-',label='Meso T0T038s, N=64')
cs3d = pl.plot(true_strainT0T038s,(var_stressT0T038s_N128),'m-',label='Meso T0T038s, N=128')
#cs3c = pl.plot(true_strainT0T038s,np.sqrt(var_strainT0T038s*Nc/N),'b--',label='Meso T0T038s, N=16')
#cs3c = pl.plot(true_strainT6T0s,var_strain_resT6T038s,'m--',label='Meso T6T038s, res.,N=16')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig-variance-Stress-ESL-T0T038s-vs-size-jan21.png')


==> Figures/ESL/fig-ESL-stress-strain-vs-size.py <==

import numpy as np
import pylab as pl

# paths
MD = '/home/damien/Mypapers/PMMH/TPV-MicroMeso/Results_Long/'
NewMD = '/home/damien/Mypapers/PMMH/TPV-MicroMeso/Long_Shear/'
Meso = '/home/damien/Botond/data2018/'
MesoBotond = '/home/damien/MesoBotond/data/'
NewSS = '/home/damien/Mypapers/PMMH/TPV-MicroMeso/Figures/NewStressStrainSP19/'
Fall19 = '/home/damien/Mypapers/PMMH/TPV-MicroMeso/Analyse-Fall19/'

# constants and parameters

fig_width_pt = 3.0*246.0  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (np.sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]
#params = {'backend': 'jpg',
params = {'axes.labelsize': 16,
          'text.fontsize': 16,
          'legend.fontsize': 16,
          'xtick.labelsize': 16,
          'ytick.labelsize': 16,
          'text.usetex': True,
          'figure.figsize': fig_size}
pl.rcParams.update(params)


# resultats MD fast quench


esl_ss = np.loadtxt(MD+'ESL/Simple_Shear/Stress_vs_Strain.dat')
strain_esl = esl_ss[:,0]
true_strain_esl = np.log(0.5*strain_esl+1.0)
stress_esl = esl_ss[:,1]
var_esl = np.loadtxt(MD+'ESL/Simple_Shear/Variance_StressAlphaMeso_vs_Strain.dat')
vstrain_esl = var_esl[:,0]
true_vstrain_esl = np.log(0.5*vstrain_esl+1.0)
var_stress_esl = var_esl[:,1]
#var_strain_esl = np.loadtxt(MD+'ESL/Simple_Shear/Variance_StrainAlphaMeso_vs_Strain.dat')
var_strain_esl = np.loadtxt(NewMD+'Variance_Strain_ESL_vs_strain.dat')
wstrain_esl = var_strain_esl[:,0]
true_wstrain_esl = np.log(0.5*wstrain_esl+1.0)
variance_strain_esl = var_strain_esl[:,1]
#pr_esl = np.loadtxt(MD+'ESL/Simple_Shear/PR_StrainAlphaMeso_vs_Strain.dat')
pr_esl = np.loadtxt(NewMD+'Participation_ratio_Strain_ESL_vs_strain.dat')

strain_pr_esl = pr_esl[:,0]
true_prstrain_esl = np.log(strain_pr_esl+1.0)
pr_strain_esl = pr_esl[:,1]


peak_stress_ESL = np.max(esl_ss[:,1])
flow_stress_ESL = np.mean(esl_ss[200:,1])



# resultats MD slow quench - hal vs val

gq_ss_all = np.loadtxt(NewSS+'stress-strain-T6-all.dat')
gq_ss_hal = np.loadtxt(NewSS+'stress-strain-T6-hal.dat')
gq_ss_val = np.loadtxt(NewSS+'stress-strain-T6-val.dat')
true_strain_gq = gq_ss_all[:,0]
#true_strain_gq = np.log(0.5*strain_gq+1.0)
stress_gq_all = gq_ss_all[:,1]
sigmaM_gq_all = np.max(stress_gq_all)
sigmaF_gq_all = np.mean(stress_gq_all[100:])
stress_gq_hal = gq_ss_hal[:,1]
sigmaM_gq_hal = np.max(stress_gq_hal)
sigmaF_gq_hal = np.mean(stress_gq_hal[100:])
stress_gq_val = gq_ss_val[:,1]
sigmaM_gq_val = np.max(stress_gq_val)
sigmaF_gq_val = np.mean(stress_gq_val[100:])

var_strain_gq = np.loadtxt(NewMD+'Variance_Strain_GQ_vs_strain.dat')
wstrain_gq = var_strain_gq[:,0]
true_wstrain_gq = np.log(0.5*wstrain_gq+1.0)
variance_strain_gq = var_strain_gq[:,1]
pr_gq = np.loadtxt(NewMD+'Participation_ratio_Strain_GQ_vs_strain.dat')
strain_pr_gq = pr_gq[:,0]
true_prstrain_gq = np.log(0.5*strain_pr_gq+1.0)
pr_strain_gq = pr_gq[:,1]
var_gq = np.loadtxt(MD+'GQ/Simple_Shear/Variance_StressAlphaMeso_vs_Strain.dat')
vstrain_gq = var_gq[:,0]
true_vstrain_gq = np.log(0.5*vstrain_gq+1.0)
var_stress_gq = var_gq[:,1]

#dir_seuils = TPV+'Figures/Fig-seuils-papierSP/Figure3a/seuils_vs_global_strain/'
#data_seuils_GQ = np.loadtxt(dir_seuils+'mean_vs_global_strain_local_yield_stress_projected_unloaded_T6.dat')
#true_strain_seuils_GQ = data_seuils_GQ[:,0]
#seuils_GQ = data_seuils_GQ[:,1]




# coarse-graing length  
Nc = 100/(5*np.sqrt(np.pi))
N = 16

# resultats Meso-stationnaire slow quench T0T0s


strainT0T0s = np.load(Fall19+'strain_T0T0s.npy')
true_strainT0T0s = np.load(Fall19+'true_strain_T0T0s.npy')
stressT0T0s = np.load(Fall19+'stress_T0T0s.npy')
stressT0T0s_N32 = np.load(Fall19+'stress_T0T0s-32.npy')
stressT0T0s_N64 = np.load(Fall19+'stress_T0T0s-64.npy')
stressT0T0s_N128 = np.load(Fall19+'stress_T0T0s-128.npy')


# resultats Meso-stationnaire slow quench T0T038s


strainT0T038s = np.load(Fall19+'strain_T0T038s.npy')
true_strainT0T038s = np.load(Fall19+'true_strain_T0T038s.npy')
stressT0T038s = np.load(Fall19+'stress_T0T038s.npy')
stressT0T038s_N32 = np.load(Fall19+'stress_T0T038s-32.npy')
stressT0T038s_N64 = np.load(Fall19+'stress_T0T038s-64.npy')
stressT0T038s_N128 = np.load(Fall19+'stress_T0T038s-128.npy')



# ------------- comparaison best meso vs MD ----------------


## stress-strain T0T0s

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 0.0, 0.8
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('stress $\\sigma$ (LJ units)', fontsize=18)
cs1 = pl.plot(true_strain_esl,stress_esl,'k--',linewidth=2,label='Fast Quench ESL')
cs2 = pl.plot(true_strainT0T0s,stressT0T0s,'r-',label='Meso T0T0s, N=16, c0=0.03, c1=0.0225')
cs3 = pl.plot(true_strainT0T0s,stressT0T0s_N32,'b-',label='Meso T0T0s, N=32, c0=0.03, c1=0.0225')
cs4 = pl.plot(true_strainT0T0s,stressT0T0s_N64,'g-',label='Meso T0T0s, N=64, c0=0.03, c1=0.0225')
cs5 = pl.plot(true_strainT0T0s,stressT0T0s_N128,'m-',label='Meso T0T0s, N=128, c0=0.03, c1=0.0225')
pl.legend(fontsize=18, loc='lower right')
pl.show()
pl.savefig('fig-stress-vs-strain-ESL-T0T0s-vs-size-jan21.png')

#### stress-strain T0T038s

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 0.0, 0.8
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('stress $\\sigma$ (LJ units)', fontsize=18)
cs1 = pl.plot(true_strain_esl,stress_esl,'k--',linewidth=2,label='Fast Quench ESL')
cs2b = pl.plot(true_strainT0T038s,stressT0T038s,'r-',label='Meso T0T038s, N=16, c0=0.0255, c1=0.0217')
cs3b = pl.plot(true_strainT0T038s,stressT0T038s_N32,'b-',label='Meso T0T038s, N=32, c0=0.0255, c1=0.0217')
cs4b = pl.plot(true_strainT0T038s,stressT0T038s_N64,'g-',label='Meso T0T038s, N=64, c0=0.0255, c1=0.0217')
csb5 = pl.plot(true_strainT0T038s,stressT0T038s_N128,'m-',label='Meso T0T038s, N=128, c0=0.0255, c1=0.0217')
pl.legend(fontsize=18, loc='lower right')
pl.show()
pl.savefig('fig-stress-vs-strain-ESL-T0T038s-vs-size-jan21.png')



==> Figures/GQ/fig-GQ-no-correlation-mars21.py <==

import numpy as np
import pylab as pl

# paths
MD = '/home/damien/Mypapers/PMMH/TPV-MicroMeso/Results_Long/'
NewMD = '/home/damien/Mypapers/PMMH/TPV-MicroMeso/Long_Shear/'
Meso = '/home/damien/Botond/data2018/'
MesoBotond = '/home/damien/MesoBotond/data/'
NewSS = '/home/damien/Mypapers/PMMH/TPV-MicroMeso/Figures/NewStressStrainSP19/'
Fall19 = '/home/damien/Mypapers/PMMH/TPV-MicroMeso/Analyse-Fall19/'

# constants and parameters

fig_width_pt = 3.0*246.0  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (np.sqrt(5)-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]
#params = {'backend': 'jpg',
params = {'axes.labelsize': 16,
          'text.fontsize': 16,
          'legend.fontsize': 16,
          'xtick.labelsize': 16,
          'ytick.labelsize': 16,
          'text.usetex': True,
          'figure.figsize': fig_size}
pl.rcParams.update(params)


# resultats MD fast quench


esl_ss = np.loadtxt(MD+'ESL/Simple_Shear/Stress_vs_Strain.dat')
strain_esl = esl_ss[:,0]
true_strain_esl = np.log(0.5*strain_esl+1.0)
stress_esl = esl_ss[:,1]
var_esl = np.loadtxt(MD+'ESL/Simple_Shear/Variance_StressAlphaMeso_vs_Strain.dat')
vstrain_esl = var_esl[:,0]
true_vstrain_esl = np.log(0.5*vstrain_esl+1.0)
var_stress_esl = var_esl[:,1]
#var_strain_esl = np.loadtxt(MD+'ESL/Simple_Shear/Variance_StrainAlphaMeso_vs_Strain.dat')
var_strain_esl = np.loadtxt(NewMD+'Variance_Strain_ESL_vs_strain.dat')
wstrain_esl = var_strain_esl[:,0]
true_wstrain_esl = np.log(0.5*wstrain_esl+1.0)
variance_strain_esl = var_strain_esl[:,1]
#pr_esl = np.loadtxt(MD+'ESL/Simple_Shear/PR_StrainAlphaMeso_vs_Strain.dat')
pr_esl = np.loadtxt(NewMD+'Participation_ratio_Strain_ESL_vs_strain.dat')

strain_pr_esl = pr_esl[:,0]
true_prstrain_esl = np.log(strain_pr_esl+1.0)
pr_strain_esl = pr_esl[:,1]


peak_stress_ESL = np.max(esl_ss[:,1])
flow_stress_ESL = np.mean(esl_ss[200:,1])



# resultats MD slow quench - hal vs val

gq_ss_all = np.loadtxt(NewSS+'stress-strain-T6-all.dat')
gq_ss_hal = np.loadtxt(NewSS+'stress-strain-T6-hal.dat')
gq_ss_val = np.loadtxt(NewSS+'stress-strain-T6-val.dat')
true_strain_gq = gq_ss_all[:,0]
#true_strain_gq = np.log(0.5*strain_gq+1.0)
stress_gq_all = gq_ss_all[:,1]
sigmaM_gq_all = np.max(stress_gq_all)
sigmaF_gq_all = np.mean(stress_gq_all[100:])
stress_gq_hal = gq_ss_hal[:,1]
sigmaM_gq_hal = np.max(stress_gq_hal)
sigmaF_gq_hal = np.mean(stress_gq_hal[100:])
stress_gq_val = gq_ss_val[:,1]
sigmaM_gq_val = np.max(stress_gq_val)
sigmaF_gq_val = np.mean(stress_gq_val[100:])

var_strain_gq = np.loadtxt(NewMD+'Variance_Strain_GQ_vs_strain.dat')
wstrain_gq = var_strain_gq[:,0]
true_wstrain_gq = np.log(0.5*wstrain_gq+1.0)
variance_strain_gq = var_strain_gq[:,1]
pr_gq = np.loadtxt(NewMD+'Participation_ratio_Strain_GQ_vs_strain.dat')
strain_pr_gq = pr_gq[:,0]
true_prstrain_gq = np.log(0.5*strain_pr_gq+1.0)
pr_strain_gq = pr_gq[:,1]
var_gq = np.loadtxt(MD+'GQ/Simple_Shear/Variance_StressAlphaMeso_vs_Strain.dat')
vstrain_gq = var_gq[:,0]
true_vstrain_gq = np.log(0.5*vstrain_gq+1.0)
var_stress_gq = var_gq[:,1]

#dir_seuils = TPV+'Figures/Fig-seuils-papierSP/Figure3a/seuils_vs_global_strain/'
#data_seuils_GQ = np.loadtxt(dir_seuils+'mean_vs_global_strain_local_yield_stress_projected_unloaded_T6.dat')
#true_strain_seuils_GQ = data_seuils_GQ[:,0]
#seuils_GQ = data_seuils_GQ[:,1]




# coarse-graining length  
Nc = 100/(5*np.sqrt(np.pi))
N = 16

# resultats Meso-stationnaire slow quench T6T6s


strainT6T6s = np.load(Fall19+'strain_T6T6s-no-correlation.npy')
true_strainT6T6s = np.load(Fall19+'true_strain_T6T6s-no-correlation.npy')
stressT6T6s = np.load(Fall19+'stress_T6T6s-no-correlation.npy')
var_strainT6T6s = np.load(Fall19+'var_strain_T6T6s-no-correlation.npy')
var_stressT6T6s = np.load(Fall19+'var_stress_T6T6s-no-correlation.npy')
pr_strainT6T6s = np.load(Fall19+'pr_strain_T6T6s-no-correlation.npy')
pr_strain_resT6T6s = np.load(Fall19+'pr_strain_res_T6T6s-no-correlation.npy')

eps_moy_T6T6s = np.load(Fall19+'eps_moy_T0_T0s-init16-no-correlation.npy')
true_strain_yield = np.log(1+eps_moy_T6T6s)
yield_moy_T6T6s = np.load(Fall19+'yield_moy_T0_T0s-init16-no-correlation.npy')


# resultats Meso-stationnaire slow quench T6T038s


strainT6T038s = np.load(Fall19+'strain_T6T038s-no-correlation.npy')
true_strainT6T038s = np.load(Fall19+'true_strain_T6T038s-no-correlation.npy')
stressT6T038s = np.load(Fall19+'stress_T6T038s-no-correlation.npy')
var_strainT6T038s = np.load(Fall19+'var_strain_T6T038s-no-correlation.npy')
var_stressT6T038s = np.load(Fall19+'var_stress_T6T038s-no-correlation.npy')
pr_strainT6T038s = np.load(Fall19+'pr_strain_T6T038s-no-correlation.npy')
pr_strain_resT6T038s = np.load(Fall19+'pr_strain_res_T6T038s-no-correlation.npy')

eps_moy_T6T038s = np.load(Fall19+'eps_moy_T0_T038s-init16-no-correlation.npy')
true_strain_yield = np.log(1+eps_moy_T6T038s)
yield_moy_T6T038s = np.load(Fall19+'yield_moy_T0_T038s-init16-no-correlation.npy')




# ------------- comparaison best meso vs MD ----------------


pl.figure()
xmin, xmax = 0.0, 1.0
ymin, ymax = 0.0, 1.0
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('stress $\\sigma$ (LJ units)', fontsize=18)
cs1 = pl.plot(true_strain_gq,stress_gq_hal,'k--',linewidth=2,label='Slow Quench GQ')
cs2 = pl.plot(true_strainT6T6s,stressT6T6s,'r-',label='Meso T6T6s, N=16, c0=0.0823, c1=0.0')
cs3 = pl.plot(true_strainT6T6s,stressT6T038s,'m-',label='Meso T6T038s, N=16, c0=0.0408, c1=0.0')
pl.legend(fontsize=18, loc='lower right')
pl.show()
pl.savefig('fig-stress-vs-strain-GQ-vs-Meso16-no-correlation-mars21.png')

## std deviation strain

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 0.0, 1.2
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('standard deviation  strain $\\delta \\epsilon$', fontsize=18)
cs0b = pl.plot(true_wstrain_gq,np.sqrt(variance_strain_gq),'k--',linewidth=2,label='Slow Quench GQ')
cs2b = pl.plot(true_strainT6T6s,np.sqrt(var_strainT6T6s),'r-',label='Meso T6T6s, N=16, c0=0.0823, c1=0.0')
cs3b = pl.plot(true_strainT6T038s,np.sqrt(var_strainT6T038s),'m-',label='Meso T6T038s, N=16, c0=0.0408, c1=0.0')
#cs3c = pl.plot(true_strainT6T038s,np.sqrt(var_strainT6T038s*Nc/N),'b--',label='Meso T6T038s, N=16')
#cs3c = pl.plot(true_strainT6T0s,var_strain_resT6T038s,'m--',label='Meso T6T038s, res.,N=16')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig-standard-deviation-Strain-GQ-vs-Meso16-no-correlation-mars21.png')


## Variance strain

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 0.0, 1.5
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('Variance strain $\\delta \\epsilon^2$', fontsize=18)
cs0b = pl.plot(true_wstrain_gq,variance_strain_gq,'k--',linewidth=2,label='Slow Quench GQ')
cs2b = pl.plot(true_strainT6T6s,var_strainT6T6s,'r-',label='Meso T6T6s, N=16, c0=0.0823, c1=0.0')
cs3b = pl.plot(true_strainT6T038s,var_strainT6T038s,'m-',label='Meso T6T038s, N=16, c0=0.0408, c1=0.0')
#cs3c = pl.plot(true_strainT6T038s,var_strainT6T038s*Nc/N,'b--',label='Meso T6T038s, N=16, rescaled')
#cs3c = pl.plot(true_strainT6T0s,var_strain_resT6T038s,'m--',label='Meso T6T038s, res.,N=16')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig-Variance-Strain-GQ-vs-Meso16-no-correlation-mars21.png')

pl.figure()
xmin, xmax = 0.01, 1.0
ymin, ymax = 1e-5, 10
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('Variance strain $\\delta \\epsilon^2$', fontsize=18)
cs0b = pl.loglog(true_wstrain_gq,variance_strain_gq,'k--',linewidth=2,label='Slow Quench GQ')
cs2b = pl.loglog(true_strainT6T6s,var_strainT6T6s,'r-',label='Meso T6T6s, N=16, c0=0.0823, c1=0.0')
cs3b = pl.loglog(true_strainT6T038s,var_strainT6T038s,'m-',label='Meso T6T038s, N=16, c0=0.0408, c1=0.0')
#cs3c = pl.loglog(true_strainT6T038s,var_strainT6T038s*0.6,'b--',label='Meso T6T038s, N=16, rescaled')
#cs3c = pl.plot(true_strainT6T0s,var_strain_resT6T038s,'m--',label='Meso T6T038s, res.,N=16')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig-Variance-Strain-GQ-vs-Meso16-loglog-no-correlation-mars21.png')


## standard deviation of stress

pl.figure()
xmin, xmax = 0.00, 0.8
ymin, ymax = 0.00, 1.0
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('std dev stress  $\\delta \\sigma$', fontsize=18)
cs3b = pl.plot(true_vstrain_gq,var_stress_gq**0.5,'k--',linewidth=2,label='Slow Quench GQ')
cs2 = pl.plot(true_strainT6T6s, var_stressT6T6s**0.5,'r-',linewidth=2,label='Meso T6T6s , N=16, c0=0.0823, c1=0.0')
cs3 = pl.plot(true_strainT6T6s, var_stressT6T038s**0.5,'m-',linewidth=2,label='Meso T6T038s , N=16, c0=0.0408, c1=0.0')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig3-std_stress-vs-strain-GQ-vs-Meso16-no-correlation-mars21.png')

## variance of stress

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 0.0, 0.8
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('variance stress  $\\delta \\sigma^2$', fontsize=18)
cs3b = pl.plot(true_vstrain_gq,var_stress_gq,'k--',linewidth=2,label='Slow Quench GQ')
cs2 = pl.plot(true_strainT6T6s, var_stressT6T6s,'r-',linewidth=2,label='Meso T6T6s, N=16, c0=0.0823, c1=0.0')
cs3 = pl.plot(true_strainT6T6s, var_stressT6T038s,'m-',linewidth=2,label='Meso T6T038s, N=16, c0=0.0408, c1=0.0')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig3-var_stress-vs-strain-GQ-vs-Meso16-no-correlation-mars21.png')

# --------------
# seuils GQ vs meso
#

#pl.figure()
#xmin, xmax = 0.0, 1.0
#ymin, ymax = 1.0, 2.0
#pl.xlim(xmin,xmax)
#pl.ylim(ymin,ymax)
#pl.xlabel('true strain $\\epsilon$', fontsize=18)
#pl.ylabel('mean threshold $\\overline{\\sigma_Y}$ (LJ units)', fontsize=18)
#cs4 = pl.plot(true_strain_seuils_GQ,seuils_GQ,'k--',linewidth=2,label='Slow Quench AQS')
#cs5 = pl.plot(eps_moy_slow_slow,yield_moy_slow_slow,'b-',linewidth=2,label='Meso slow slow, N=16')
#cs6 = pl.plot(eps_moy_slow_fast,yield_moy_slow_fast,'r-',linewidth=2,label='Meso slow fast, N=16')
#pl.legend(fontsize=18, loc='lower left')
#pl.show()
#pl.savefig('fig3-seuils-vs-strain-GQ-vs-Meso16.png')


# resultats MD slow quench GQ
dir_Fig_paper = '/home/damien/Mypapers/PMMH/TPV-MicroMeso/Figures/Fig-seuils-papierSP/'
dir_seuils = 'Figure3a/seuils_vs_global_strain/'
data_seuils_GQ = np.loadtxt(dir_Fig_paper+dir_seuils+'mean_vs_global_strain_local_yield_stress_projected_unloaded_T6.dat')
true_strain_yield_GQ = data_seuils_GQ[:,0]
seuils_GQ = data_seuils_GQ[:,1]

eps_moy_T6T6s = np.load(Fall19+'eps_moy_T0_T0s-init16-no-correlation.npy')
yield_moy_T6T6s = np.load(Fall19+'yield_moy_T0_T0s-init16-no-correlation.npy')
eps_moy_T6T038s = np.load(Fall19+'eps_moy_T0_T038s-init16-no-correlation.npy')
yield_moy_T6T038s = np.load(Fall19+'yield_moy_T0_T038s-init16-no-correlation.npy')

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 1.0, 2.0
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('mean threshold $\\overline{\\sigma_Y}$ (LJ units)', fontsize=18)
cs4 = pl.plot(true_strain_yield_GQ,seuils_GQ,'k--',linewidth=2,label='Slow Quench GQ')
cs5 = pl.plot(eps_moy_T6T6s,yield_moy_T6T6s,'b-',linewidth=2,label='Meso T6T6s, N=16, c0=0.0823, c1=0.0')
cs7 = pl.plot(eps_moy_T6T038s,yield_moy_T6T038s,'m-',linewidth=2,label='Meso T6T038s, N=16, c0=0.0408, c1=0.0')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig3-seuils-vs-strain-GQ-vs-Meso16-no-correlation-mars21.png')

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 1.0, 2.0
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('mean threshold $\\overline{\\sigma_Y}$ (LJ units)', fontsize=18)
cs4 = pl.plot(np.log(1.0+0.5*true_strain_yield_GQ),seuils_GQ,'k--',linewidth=2,label='Slow Quench GQ')
cs5 = pl.plot(true_strainT6T6s[1:201],yield_moy_T6T6s,'b-',linewidth=2,label='Meso T6T6s, N=16, c0=0.0823, c1=0.0')
cs7 = pl.plot(true_strainT6T038s[1:201],yield_moy_T6T038s,'m-',linewidth=2,label='Meso T6T038s, N=16, c0=0.0408, c1=0.0')
pl.legend(fontsize=18, loc='upper left')
pl.show()
pl.savefig('fig3-seuils-vs-true-strain-GQ-vs-Meso16-no-correlation-mars21.png')



## Participation ratio = PR, XX pour une SB, XX pour une def homogene

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 0.0, 0.8
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('Participation Ratio = $PR$', fontsize=18)
cs3b = pl.plot(true_prstrain_gq[1:],pr_strain_gq[1:],'k--',linewidth=2,label='Slow Quench GQ')
cs1b = pl.plot(true_strainT6T6s,pr_strainT6T6s,'b-',label='Meso T6T6s, N=16, c0=0.0823, c1=0.0')
cs2b = pl.plot(true_strainT6T6s,pr_strainT6T038s,'m-',label='Meso T6T038s, N=16, c0=0.0408, c1=0.0')
pl.legend(fontsize=18, loc='upper right')
pl.show()
pl.savefig('fig3-Participation-ratio-GQ-vs-Meso16-no-correlation-mars21.png')


## localization ratio = 1/(N.PR), 1 pour une SB, 1/N pour une def homogene

pl.figure()
xmin, xmax = 0.0, 0.8
ymin, ymax = 0.0, 0.8
pl.xlim(xmin,xmax)
pl.ylim(ymin,ymax)
pl.xlabel('true strain $\\epsilon$', fontsize=18)
pl.ylabel('Localization Ratio = $1/N.PR$', fontsize=18)
cs3b = pl.plot(true_prstrain_gq[1:],1.0/(Nc*pr_strain_gq[1:]),'k--',linewidth=2,label='Slow Quench GQ')
cs1b = pl.plot(true_strainT6T6s,1.0/(N*pr_strainT6T6s),'b-',label='Meso T6T6s, N=16, c0=0.0823, c1=0.0')
cs2b = pl.plot(true_strainT6T6s,1.0/(N*pr_strainT6T038s),'m-',label='Meso T6T038s, N=16, c0=0.0408, c1=0.0')
pl.legend(fontsize=18, loc='upper right')
pl.show()
pl.savefig('fig3-Localization-ratio-GQ-vs-Meso16-no-correlation-mars21.png')

